Drawing Feynman diagrams with GLE

A package for drawing publication-quality Feynman diagrams written in GLE is described.

==> anc/arrow.gle <==
size 8.2 0.3
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    @Fermion 2 0
    @Arrow 1/2
end translate

begin translate 3.1 0.1
    amove 0 0
    @Fermion 2 0
    ArrowL = 3/2*DefArrowL
    @Arrow 1/3
    ArrowL = DefArrowL
    ArrowA = 3/2*DefArrowA
    @Arrow 2/3
    ArrowA = DefArrowA
end translate

begin translate 6.1 0.1
    amove 0 0
    @Fermion 2 0
    ArrowD = 0.1
    @Arrow 1/2
    ArrowD = 0
end translate


==> anc/blob.gle <==
x = 1.5
x1 = 1.8
r = 0.4
d = 0.1

size 2*(x1+d) x+r+2*d
include feyn.gle

begin translate x1+d x+r+d
    amove -x1 -x1
    @double 0 0
    @Vert
    @double x1 -x1
    amove 0 -x
    circle r fill shade1
    c = sqrt(0.5)*r
    amove x -x
    @Vert
    @Photon r -x
    amove 0.5*x -0.5*x
    @Vert
    @Photon c c-x
    amove -x -x
    @Vert
    PhotonA = -DefPhotonA
    @Photon -r -x
    amove -0.5*x -0.5*x
    @Vert
    @Photon -c c-x
end translate


==> anc/dash0.gle <==
size 8.2 0.2
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    @Dash 2 0
end translate

begin translate 3.1 0.1
    amove 0 0
    DashL = 1.5*DefDashL
    @Dash 2 0
end translate

begin translate 6.1 0.1
    amove 0 0
    DashF = 2/3
    @Dash 2 0
    DashL = DefDashL
    DashF = DefDashF
end translate


==> anc/dash2.gle <==
size 11.2 0.95
include feyn.gle

x1 = 1
y1 = 0.75
x = 2
y = 0

begin translate 0.1 0.1
    amove 0 0
    @Vert
    @Dash2 x1 y1 x y
    @Vert
end translate

begin translate 3.1 0.1
    amove 0 0
    DashB = -1
    @Vert
    @Dash2 x1 y1 x y
    @Vert
    DashB = 1
end translate

begin translate 6.1 0.1
    amove 0 0
    DashE = -1
    @Vert
    @Dash2 x1 y1 x y
    @Vert
end translate

begin translate 9.1 0.1
    amove 0 0
    DashB = -1
    @Vert
    @Dash2 x1 y1 x y
    @Vert
    DashB = 1
    DashE = 1
end translate


==> anc/dasha.gle <==
size 5.2 0.7
include feyn.gle

begin translate 0.1 0.6
    amove 0 0
    @Vert
    @Dash 2 0
    @Vert
end translate

begin translate 0.1 0.1
    amove 0 0
    @Vert
    DashB = -1
    @Dash 2 0
    DashB = 1
    @Vert
end translate

begin translate 3.1 0.6
    amove 0 0
    @Vert
    DashE = -1
    @Dash 2 0
    @Vert
end translate

begin translate 3.1 0.1
    amove 0 0
    @Vert
    DashB = -1
    @Dash 2 0
    @Vert
end translate


==> anc/dashb.gle <==
size 5.2 0.7
include feyn.gle

begin translate 0.1 0.6
    amove 0 0
    @Vert
    DashB = 0.5
    DashE = 0.5
    @Dash 2 0
    @Vert
end translate

begin translate 0.1 0.1
    amove 0 0
    @Vert
    DashB = -0.5
    @Dash 2 0
    @Vert
end translate

begin translate 3.1 0.6
    amove 0 0
    @Vert
    DashB = 0.5
    DashE = -0.5
    @Dash 2 0
    @Vert
end translate

begin translate 3.1 0.1
    amove 0 0
    @Vert
    DashB = -0.5
    @Dash 2 0
    DashB = 1
    DashE = 1
    @Vert
end translate


==> anc/dashc.gle <==
size 8.2 2.2
include feyn.gle

begin translate 1.1 1.1
    amove 0 -1
    @Vert
    @DashC 0 0
end translate

begin translate 4.1 1.1
    amove 0 -1
    @Vert
    DashE = -1
    @DashC 0 0
end translate

begin translate 7.1 1.1
    amove 0 -1
    @Vert
    DashB = 0.5
    DashE = 0.5
    @DashC 0 0
    DashB = 1
    DashE = 1
end translate


==> anc/dashn.gle <==
size 5.2 0.8
include feyn.gle

begin translate 0.1 0.4
    amove 0 0
    @Dash 2 0
    amove 1 -0.3
    @Fermion 1 0.3
end translate

begin translate 3.1 0.4
    amove 0 0
    DashN = 1
    @Dash 2 0
    amove 1 -0.3
    @Fermion 1 0.3
end translate


==> anc/dia.gle <==
x = 1
y = 3/4*x
x1 = 1.6
d = 0.1

size 2*(x1+d) 2*(y+d)
include feyn.gle

begin translate x1+d y+d
    amove -x1 0
    @Photon -x 0
    @Vert
    @Fermion2 0 y x 0
    @Arrow 1/4
    @Arrow 3/4
    @Vert
    @Fermion2 0 -y -x 0
    @Arrow 1/4
    @Arrow 3/4
    amove x 0
    @Photon x1 0
    amove 0 -y
    @Vert
    @Photon 0 y
    @Vert
end translate


==> anc/dmom.gle <==
size 2.2 0.45
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    @Fermion 2 0
    @Arrow 1/2
    @DMom 1/2
end translate


==> anc/dots.gle <==
size 8.2 0.2
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    marker cross 0.5
    @Dots 2 0
    marker cross 0.5
end translate

begin translate 3.1 0.1
    amove 0 0
    marker cross 0.5
    DotsL = 2*DefDotsL
    @Dots 2 0
    DotsL = DefDotsL
    marker cross 0.5
end translate

begin translate 6.1 0.1
    amove 0 0
    marker cross 0.5
    DotR = 1.5*DefDotR
    @Dots 2 0
    DotR = DefDotR
    marker cross 0.5
end translate


==> anc/dots2.gle <==
size 2.2 0.95
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    marker cross 0.5
    @Dots2 1 0.75 2 0
    marker cross 0.5
end translate


==> anc/dotsc.gle <==
size 2.2 2.2
include feyn.gle

begin translate 1.1 1.1
    amove 0 -1
    @Vert
    @DotsC 0 0
end translate


==> anc/double.gle <==
size 5.2 0.2
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    @Vert
    @Double 2 0
    @Vert
end translate

begin translate 3.1 0.1
    amove 0 0
    DotR = 3/2*DefDotR
    DoubleA = 3/2*DefDoubleA
    @Vert
    @Double 2 0
    @Vert
    DotR = DefDotR
    DoubleA = DefDoubleA
end translate


==> anc/double2.gle <==
size 5.2 0.95
include feyn.gle

x1 = 1
y1 = 0.75
x = 2
y = 0

begin translate 0.1 0.1
    amove 0 0
    @Double2 x1 y1 x y
end translate

begin translate 3.1 0.1
    amove 0 0
    c = (sqr(x1)-sqr(y1))/(2*x1*y1)
    DoubleB = c
    DoubleE = c
    @Double2 x1 y1 x y
end translate


==> anc/doublec.gle <==
size 5.2 2.2
include feyn.gle

begin translate 1.1 1.1
    amove 0 -1
    @Vert
    @DoubleC 0 0
    @Arrow 1/2
end translate

begin translate 4.1 1.1
    amove 0 -1
    @Vert
    CircleD = -1
    @DoubleC 0 0
    CircleD = 1
    @Arrow 1/2
end translate


==> anc/doubles.gle <==
size 3.2 1.7
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    DoubleB = -1
    DoubleE = 1
    @Double 1.5 1.5
    DoubleB = -1
    DoubleE = 1
    @Double 3 0
end translate


==> anc/fermion.gle <==
size  5.2 0.2
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    @Fermion 2 0
end translate

begin translate 3.1 0.1
    amove 0 0
    set lwidth 2*DefLWidth
    @Fermion 2 0
    set lwidth DefLWidth
end translate


==> anc/fermion0.gle <==
size  2.2 0.2
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    @Vert
    @Fermion2 1 0 2 0
    @Vert
    amove 1 0
    @Vert
end translate


==> anc/fermion2.gle <==
size 2.7 2.1
include feyn.gle

begin translate 0.1 0.7
    x1 = 1
    y1 = 0.75
    x = 2
    y = 0
    amove 0 0
    @Vert
    @Fermion2 x1 y1 x y
    @Vert
    @Arrow 1/4
    @Arrow 3/4
    amove x1 y1
    @Vert
    
    amove x1 y1+0.1
    set just bc
    tex "$(x_1,y_1)$"

    amove x y-0.1
    set just tc
    tex "$(x,y)$"
end translate


==> anc/fermion2a.gle <==
size 2.2 1.1
include feyn.gle

begin translate 0.1 0.1
    x1 = 1
    y1 = 0.75
    x = 2
    y = 0
    amove 0 0
    @Vert
    @Fermion2 x1 y1 x y
    @Vert
    @Arrow 1/4
    @Arrow 3/4
    @Feyn2 x1 y1 0 0
    MomD = -DefMomD
    @Mom 1/4
    @Mom 3/4
    MomD = DefMomD
    amove x1 y1
    @Vert
end translate


==> anc/fermionc.gle <==
size 8.2 2.45
include feyn.gle

begin translate 1.1 1.1
    amove 0 -1
    @Vert
    @FermionC 0 0
    @Arrow 1/2
end translate

begin translate 4.1 1.1
    amove 0 -1
    @Vert
    CircleD = -1
    @FermionC 0 0
    CircleD = 1
    @Arrow 1/2
end translate

begin translate 7.1 1.1
    amove 0 -1
    @Vert
    CircleD = -1
    @FermionC 0 0
    CircleD = 1
    @Arrow 1/2
    @FeynC 0 0
    MomD = -DefMomD
    @Mom 1/2
    MomD = DefMomD
end translate


==> anc/fermionc2.gle <==
size 5.2 2.2
include feyn.gle

begin translate 0.1 1.1
    amove 0 0
    @Fermion2 2 0 0 0
    @Arrow 1/2
end translate

begin translate 3.1 1.1
    amove 0 0
    CircleD = -1
    @Fermion2 2 0 0 0
    CircleD = 1
    @Arrow 1/2
end translate



==> anc/feyn.gle <==
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!                                                                      !
! GLE - Graphics Layout Engine <http://www.gle-graphics.org/>          !
!                                                                      !
! Modified BSD License                                                 !
!                                                                      !
! Copyright (C) Andrey Grozin, 1993-2022.                              !
!                                                                      !
! Redistribution and use in source and binary forms, with or without   !
! modification, are permitted provided that the following conditions   !
! are met:                                                             !
!                                                                      !
!    1. Redistributions of source code must retain the above copyright !
! notice, this list of conditions and the following disclaimer.        !
!                                                                      !
!    2. Redistributions in binary form must reproduce the above        !
! copyright notice, this list of conditions and the following          !
! disclaimer in the documentation and/or other materials provided with !
! the distribution.                                                    !
!                                                                      !
!    3. The name of the author may not be used to endorse or promote   !
! products derived from this software without specific prior written   !
! permission.                                                          !
!                                                                      !
! THIS SOFTWARE IS PROVIDED BY THE AUTHOR "AS IS" AND ANY EXPRESS OR   !
! IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED       !
! WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE   !
! ARE DISCLAIMED. IN NO EVENT SHALL THE AUTHOR BE LIABLE FOR ANY       !
! DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL   !
! DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE    !
! GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS        !
! INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER !
! IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR      !
! OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN  !
! IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.                        !
!                                                                      !
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

! Drawing Feynman diagrams, version 1.1.3

! variable names beginning with F are reserved for internal use

!         straight line | arc
! ----------------------------
! fr    - -1            | radius
! fx,fy - initial point | center
! fa    - slope         | slope: center->initial
! fl    - length        | angle length
! fc    -               | +1 - counterclockwise
! fsx,fsy         -     | starting point for Feyn2 functions
! fxx,fyy         -     | intermediate points for Feyn2 functions
! ffx,ffy         - final point
! fx1,fy1,...     - temporary coordinates
! f1,f2,...       - temporary variables
! fi,fm,fd        - for loops
! flastl$         - type of last drawn line
! fcirc           - the arc is a circle

! sin table
fs1 = 0.156434465040230869010105319467
fs2 = 0.309016994374947424102293417183
fs3 = 0.453990499739546791560408366358
fs4 = 0.587785252292473129168705954639
fs5 = 0.707106781186547524400844362105
fs6 = 0.809016994374947424102293417183
fs7 = 0.891006524188367862359709571414
fs8 = 0.951056516295153572116439333379
fs9 = 0.987688340595137726190040247693

fe = 0.01 ! lines shorter than FE cm are not drawn

DefLWidth = 0.03
set lwidth DefLWidth ! line width
set cap  round  ! end of line
set join round  ! join lines
set hei 0.5     ! character height
set font texcmr ! TeX roman
set just cc     ! centered
text \chardef{-}{\char{$7b}}\def\mi{\setfont{texmi}}

! internal - setup for straight line
sub Feyn x y
    ffx = x
    ffy = y
    fr = -1
    fx = xpos()
    fy = ypos()
    x = x-fx
    y = y-fy
    fl = sqrt(sqr(x)+sqr(y))
    if fl<fe then
        fl = -1
    else ! finding slope
        if abs(y)<abs(x) then
            if x>0 then
                fa = 180*atn(y/x)/pi
            else
                fa = 180*(1+atn(y/x)/pi)
            end if
        else
            if y>0 then
                fa = 180*(0.5-atn(x/y)/pi)
            else
                fa = 180*(1.5-atn(x/y)/pi)
            end if
        end if
    end if
end sub

CircleD = 1  ! orientation of circles
! +1 counterclockwise
! -1 clockwise

! internal - setup for circle
sub FeynC x y
    fsx = xpos()
    fsy = ypos()
    ffx = fsx
    ffy = fsy
    fc = 1
    fx = x
    fy = y
    fx1 = ffx-x
    fy1 = ffy-y
    fr = sqrt(sqr(fx1)+sqr(fy1))
    fl = 360
    fc = CircleD
    ! finding slope center - initial
    if fr<fe then
        fa = 0
    else
        if abs(fy1)<abs(fx1) then
            if fx1>0 then
                fa = 180*atn(fy1/fx1)/pi
            else
                fa = 180*(1+atn(fy1/fx1)/pi)
            end if
        else
            if fy1>0 then
                fa = 180*(0.5-atn(fx1/fy1)/pi)
            else
                fa = 180*(1.5-atn(fx1/fy1)/pi)
            end if
        end if
    end if
end sub

! internal - setup for arc
sub Feyn2 xx yy x y
    fsx = xpos()
    fsy = ypos()
    fcirc = -1
    if sqr(x-fsx)+sqr(y-fsy)<sqr(fe) then
        ! circle
        fcirc = 1
        @FeynC 0.5*(fsx+xx) 0.5*(fsy+yy)
    else
        ffx = x
        ffy = y
        fx1 = fsx-xx
        fy1 = fsy-yy
        fx2 = x-xx
        fy2 = y-yy
        fr = fx1*fy2-fx2*fy1
        fxx = xx
        fyy = yy
        if abs(fr)<sqr(fe) then
            fr = -1
        else ! finding center
            fc = -sgn(fr)
            fx = xx+0.5/fr*(sqr(fy1)*fy2-sqr(fy2)*fy1+sqr(fx1)*fy2-sqr(fx2)*fy1)
            fy = yy+0.5/fr*(sqr(fx2)*fx1-sqr(fx1)*fx2+sqr(fy2)*fx1-sqr(fy1)*fx2)
            fx1 = fsx-fx
            fy1 = fsy-fy
            fr = sqrt(sqr(fx1)+sqr(fy1))
            ! finding slope center - initial
            if abs(fy1)<abs(fx1) then
                if fx1>0 then
                    fa = 180*atn(fy1/fx1)/pi
                else
                    fa = 180*(1+atn(fy1/fx1)/pi)
                end if
            else
                if fy1>0 then
                    fa = 180*(0.5-atn(fx1/fy1)/pi)
                else
                    fa = 180*(1.5-atn(fx1/fy1)/pi)
                end if
            end if
            ! finding angular length
            fx2 = x-fx
            fy2 = y-fy
            f1 = (fx1*fy2-fx2*fy1)/sqr(fr)*fc ! sin
            f2 = (fx1*fx2+fy1*fy2)/sqr(fr)    ! cos
            if f1<0 then                      ! pi .. 2*pi
                if abs(f1)>abs(f2) then       ! 5*pi/4 .. 7*pi/4
                    if f2<0 then              ! 5*pi/4 .. 3*pi/2
                        fl = 180*(1.5-atn(f2/f1)/pi)
                    else                      ! 3*pi/2 .. 7*pi/4
                        fl = 180*(1.5+atn(-f2/f1)/pi)
                    end if
                else                          ! pi .. 5*pi/4 or 7*pi/4 .. 2*pi
                    if f2<0 then              ! pi .. 5*pi/4
                        fl = 180*(1+atn(f1/f2)/pi)
                    else                      ! 7*pi/4 .. 2*pi
                        fl = 180*(2-atn(-f1/f2)/pi)
                    end if
                end if
            else                              ! 0 .. pi
                if abs(f1)>abs(f2) then       ! pi/4 .. 3*pi/4
                    if f2<0 then              ! pi/2 .. 3*pi/4
                        fl = 180*(0.5+atn(-f2/f1)/pi)
                    else                      ! pi/4 .. pi/2
                        fl = 180*(0.5-atn(f2/f1)/pi)
                    end if
                else                          ! 0 .. pi/4 or 3*pi/4 .. pi
                    if f2<0 then              ! 3*pi/4 .. pi
                        fl = 180*(1-atn(-f1/f2)/pi)
                    else                      ! 0 .. pi/4
                        fl = 180*atn(f1/f2)/pi
                    end if
                end if
            end if
        end if
    end if
end sub

! Fermion line from the current point to x,y
sub Fermion x y
    flastl$ = "Fermion"
    @Feyn x y
    if fl>0 then
        begin origin
            begin rotate fa
                aline fl 0
            end rotate
        end origin
        amove ffx ffy
    end if
end sub

! Fermion line - circle with the center x,y
sub FermionC x y
    flastl$ = "FermionC"
    @FeynC x y
    amove x y
    if fr<DotR then
        circle DotR fill FillC$
    else
        circle fr
    end if
    amove ffx ffy
end sub

! Fermion line from the current point via xx,yy to x,y
sub Fermion2 xx yy x y
    flastl$ = "Fermion2"
    @Feyn2 xx yy x y
    if fcirc>0 then
        @FermionC fx fy
    else
        if fr<0 then
            @Fermion x y
        else
            amove fx fy
            begin origin
                begin rotate fa
                    if fc>0 then
                        arc fr 0 fl
                    else
                        arc fr -fl 0
                    end if
                end rotate
            end origin
            amove ffx ffy
        end if
    end if
end sub

DefDoubleA = 0.03
DoubleA = DefDoubleA  ! half distance between lines
DoubleB = 0 ! skew correction at the beginning
DoubleE = 0 ! skew correction at the end

! Double line from the current point to x,y
sub Double x y
    flastl$ = "Double"
    @Feyn x y
    if fl>0 then
        begin origin
            begin rotate fa
                DoubleB = DoubleB*DoubleA
                DoubleE = DoubleE*DoubleA
                amove DoubleB     DoubleA
                aline fl+DoubleE  DoubleA
                amove -DoubleB   -DoubleA
                aline fl-DoubleE -DoubleA
            end rotate
        end origin
        amove ffx ffy
    end if
    DoubleB = 0
    DoubleE = 0
end sub

! Double line - circle with the center x,y
sub DoubleC x y
    flastl = "DoubleC"
    @FeynC x y
    if fr<DoubleA then
        circle DoubleA fill FillC$
    else
        amove x y
        circle fr-DoubleA
        circle fr+DoubleA
        amove ffx ffy
    end if
end sub

! Double line from the current point via xx,yy to x,y
sub Double2 xx yy x y
    flastl$ = "Double2"
    @Feyn2 xx yy x y
    if fcirc>0 then
        @DoubleC fx fy
    else
        if fr<DoubleA+DotR then
            @Double x y
        else
            amove fx fy
            begin origin
                begin rotate fa
                    DoubleB = DoubleB*DoubleA/fr*180/pi
                    DoubleE = DoubleE*DoubleA/fr*180/pi
                    if fc>0 then
                        arc fr+DoubleA DoubleB fl-DoubleE
                        arc fr-DoubleA -DoubleB fl+DoubleE
                    else
                        arc fr+DoubleA -DoubleE-fl DoubleB
                        arc fr-DoubleA DoubleE-fl -DoubleB
                    end if
                end rotate
            end origin
            amove ffx ffy
        end if
    end if
    DoubleB = 0
    DoubleE = 0
end sub

DefDashL = 0.3
DefDashF = 0.5
DashL = DefDashL  ! period
DashF = DefDashF  ! fraction of the period that is filled
DashN = 0         ! correction to the number of dashes
DashB = 1
DashE = 1
! DashB>0: the line begins with a dash of the length DashB*DashF*DashL
! DashB<0: the line begins with a gap of the length -DashB*(1-DashF)*DashL
! DashE: similarly

! Higgs (dashed) line from the current point to x,y
sub Dash x y
    flastl$ = "Dash"
    @Feyn x y
    if fl>DashL then
        begin origin
            begin rotate fa
                if DashB>0 then
                    if DashE>0 then
                        fn = fix(fl/DashL-(DashB+DashE-1)*DashF-0.5)+DashN
                        fd = fl/(fn+(DashB+DashE-1)*DashF+1)
                        fm = fl-((DashE-1)*DashF+1)*fd
                        aline DashB*DashF*fd 0
                        amove fl-DashE*DashF*fd 0
                        aline fl 0
                    else
                        fn = fix(fl/DashL-DashB*DashF+DashE*(1-DashF)+0.5)+DashN
                        fd = fl/(fn+DashB*DashF-DashE*(1-DashF))
                        fm = fl+DashE*(1-DashF)*fd
                        aline DashB*DashF*fd 0
                    end if
                    f1 = ((DashB-1)*DashF+1)*fd
                else
                    if DashE>0 then
                        fn = fix(fl/DashL+DashB*(1-DashF)-DashE*DashF+0.5)+DashN
                        fd = fl/(fn-DashB*(1-DashF)+DashE*DashF)
                        fm = fl-((DashE-1)*DashF+1)*fd
                        amove fl-DashE*DashF*fd 0
                        aline fl 0
                    else
                        fn = fix(fl/DashL+(DashB+DashE-1)*DashF+1.5)+DashN
                        fd = fl/(fn-(DashB+DashE-1)*DashF-1)
                        fm = fl+DashE*(1-DashF)*fd
                    end if
                    f1 = -DashB*(1-DashF)*fd
                end if
                DashN = 0
                if fn>0 then
                    f2 = DashF*fd
                    for fi = f1 to fm step fd
                        begin translate fi 0
                            amove 0 0
                            aline f2 0
                        end translate
                    next fi
                end if
            end rotate
        end origin
        amove ffx ffy
    else
        aline ffx ffy
    end if
end sub

sub Dash0
    amove fx fy
    begin origin
        fdl = DashL/fr*180/pi
        if DashB>0 then
            if DashE>0 then
                fn = fix(fl/fdl-(DashB+DashE-1)*DashF-0.5)+DashN
                fd = fl/(fn+(DashB+DashE-1)*DashF+1)
                f2 = DashF*fd
                if fc>0 then
                    f1 = ((DashB-1)*DashF+1)*fd
                    fm = fl-((DashE-1)*DashF+1)*fd
                    arc fr fa fa+DashB*f2
                    arc fr fa+fl-DashE*f2 fa+fl
                else
                    f1 = ((DashE-1)*DashF+1)*fd
                    fm = fl-((DashB-1)*DashF+1)*fd
                    arc fr fa-DashB*f2 fa
                    arc fr fa-fl fa-fl+DashE*f2
                end if
            else
                fn = fix(fl/fdl-DashB*DashF+DashE*(1-DashF)+0.5)+DashN
                fd = fl/(fn+DashB*DashF-DashE*(1-DashF))
                f2 = DashF*fd
                if fc>0 then
                    f1 = ((DashB-1)*DashF+1)*fd
                    fm = fl-DashE*(DashF-1)*fd
                    arc fr fa fa+DashB*f2
                else
                    f1 = DashE*(DashF-1)*fd
                    fm = fl-((DashB-1)*DashF+1)*fd
                    arc fr fa-DashB*f2 fa
                end if
            end if
        else
            if DashE>0 then
                fn = fix(fl/fdl+DashB*(1-DashF)-DashE*DashF+0.5)+DashN
                fd = fl/(fn-DashB*(1-DashF)+DashE*DashF)
                f2 = DashF*fd
                if fc>0 then
                    f1 = DashB*(DashF-1)*fd
                    fm = fl-((DashE-1)*DashF+1)*fd
                    arc fr fa+fl-DashE*f2 fa+fl
                else
                    f1 = ((DashE-1)*DashF+1)*fd
                    fm = fl-DashB*(DashF-1)
                    arc fr fa-fl fa-fl+DashE*f2
                end if
            else
                fn = fix(fl/fdl+(DashB+DashE-1)*DashF+1.5)+DashN
                fd = fl/(fn-(DashB+DashE-1)*DashF-1)
                f2 = DashF*fd
                if fc>0 then
                    f1 = DashB*(DashF-1)*fd
                    fm = fl-DashE*(DashF-1)*fd
                else
                    f1 = DashE*(DashF-1)*fd
                    fm = fl-DashB*(DashF-1)*fd
                end if
            end if
        end if
        DashN = 0
        if fn>0 then
            if fc>0 then
                begin rotate fa
                    for fi = f1 to fm step fd
                        arc fr fi fi+f2
                    next fi
                end rotate
            else
                begin rotate fa-fl
                    for fi = f1 to fm step fd
                        arc fr fi fi+f2
                    next fi
                end rotate
            end if
        end if
    end origin
    amove ffx ffy
end sub

! Higgs (dashed) line - circle with the center x,y
sub DashC x y
    flastl$ = "DashC"
    @FeynC x y
    if fr<DotR then
        circle DotR fill FillC$
    else
        @Dash0
    end if
end sub

! Higgs (dashed) line from the current point via xx,yy to x,y
sub Dash2 xx yy x y
    flastl$ = "Dash2"
    @Feyn2 xx yy x y
    if fcirc>0 then
        @DashC fx fy
    else
        if fr<0 then
            @Dash x y
        else
            @Dash0
        end if
    end if
end sub

DefDotR = 0.03
DotR = DefDotR   ! radius
FillC$ = "black" ! fill color

! Vertex at the current point
sub Vert
    circle DotR fill FillC$
end sub

! Set color of both lines and filled circles
sub SetColor col$
    FillC$ = col$
    set color col$
end sub

DefDotsL = 0.15
DotsL = DefDotsL  ! period

! Dotted line from the current point to x,y
sub Dots x y
    flastl$ = "Dots"
    @Feyn x y
    if fl>fe then
        fn = fix(fl/DotsL+0.5)
        if fn>1 then
            fd = fl/fn
            fm = fl-0.5*fd
            begin origin
                begin rotate fa
                    for fi = fd to fm step fd
                        begin translate fi 0
                            amove 0 0
                            circle DotR fill FillC$
                        end translate
                    next fi
                end rotate
            end origin
        end if
    end if
    amove ffx ffy
end sub

sub Dots0
    fn = fix(fr*fl*pi/180/DotsL+0.5)
    if fn>1 then
        fd = fl/fn
        fm = fl-0.5*fd
        amove fx fy
        begin origin
            if fc>0 then
                begin rotate fa
                    for fi = fd to fm step fd
                        begin rotate fi
                            amove fr 0
                            circle DotR fill FillC$
                            amove 0 0
                        end rotate
                    next fi
                end rotate
            else
                begin rotate fa-fl
                    for fi = fd to fm step fd
                        begin rotate fi
                            amove fr 0
                            circle DotR fill FillC$
                            amove 0 0
                        end rotate
                    next fi
                end rotate
            end if
        end origin
    end if
    amove ffx ffy
end sub

! Dotted line - circle with the center x,y
sub DotsC x y
    flastl = "DotsC"
    @FeynC x y
    if fr<DotR then
        circle DotR fill FillC$
    else
        @Dots0
    end if
end sub

! Dotted line from the current point via xx,yy to x,y
sub Dots2 xx yy x y
    flastl$ = "Dots2"
    @Feyn2 xx yy x y
    if fcirc>0 then
        @DotsC fx fy
    else
        if fr<0 then
            @Dots x y
        else
            @Dots0
        end if
    end if
end sub

DefPhotonL = 0.1
DefPhotonA = 0.05
PhotonL = DefPhotonL  ! half-wavelength
PhotonA = DefPhotonA  ! amplitude
PhotonN = 0    ! correction to the number of half-waves

! Vector boson (zigzag) line from the current point to x,y
sub Zigzag x y
    flastl$ = "Zigzag"
    @Feyn x y
    if fl>0 then
        fn = fix(fl/PhotonL+0.5+PhotonN)
        if fn<1 then
            fn = 1
        end if
        PhotonN = 0
        fd = fl/fn
        fm = fl-0.5*fd
        f1 = PhotonA
        begin origin
            begin rotate fa
                for fi = 0 to fm step fd
                    begin translate fi 0
                        amove 0 0
                        aline 0.5*fd f1
                        aline fd 0
                    end translate
                    f1 = -f1
                next fi
            end rotate
        end origin
        amove ffx ffy
    end if
end sub

sub Zigzag0
    fn = fix(fr*fl*pi/180/PhotonL+0.5+PhotonN)
    if fn<1 then
        fn = 1
    end if
    PhotonN = 0
    fd = fl/fn
    f1 = fc*PhotonA/fr
    f2 = sin(pi*fd/360)
    f3 = cos(pi*fd/360)
    f4 = sqrt(f2^4+f1^2*f3^2*(1+2*f2^2)-f1^4*f2^2*f3^2)
    if f1>0 then
        f2 = (1+f1)*f2*f3*(1-(f1-f4)/(f2^2+f1^2*f3^2))
    else
        f2 = (1+f1)*f2*f3*(1-(f1+f4)/(f2^2+f1^2*f3^2))
    end if
    f2 = 180/pi*atn(f2/sqrt(1-f2^2))
    if abs(fn-2*fix(0.5*fn))>0.1 then
        if abs(fn-1)<0.1 then
            fd = fl
            f2 = 0.5*fl
        else
            for fi=1 to 10
                fd = (fl-2*f2)/(fn-1)
                f2 = sin(pi*fd/360)
                f3 = cos(pi*fd/360)
                f4 = sqrt(f2^4+f1^2*f3^2*(1+2*f2^2)-f1^4*f2^2*f3^2)
                if f1>0 then
                    f2 = (1+f1)*f2*f3*(1-(f1-f4)/(f2^2+f1^2*f3^2))
                else
                    f2 = (1+f1)*f2*f3*(1-(f1+f4)/(f2^2+f1^2*f3^2))
                end if
                f2 = 180/pi*atn(f2/sqrt(1-f2^2))
            next fi
        end if
    end if
    fm = f2+(2*fix(0.5*(fn+1)+0.1)-3)*fd
    fx1 = fr*(1+f1)*cos(pi*fd/180)
    fy1 = fr*(1+f1)*sin(pi*fd/180)
    fx2 = fr*(1-f1)*cos(pi*fd/90)
    fy2 = fr*(1-f1)*sin(pi*fd/90)
    fx3 = fr*(1-f1)*cos(pi*f2/180)
    fy3 = fr*(1-f1)*sin(pi*f2/180)
    amove fx fy
    begin origin
        if fc>0 then
            begin rotate fa
                amove fr 0
                aline fx3 fy3
            end rotate
            if fn>2.5 then
                for fi = f2 to fm step 2*fd
                    begin rotate fa+fi
                        amove fr*(1-f1) 0
                        aline fx1 fy1
                        aline fx2 fy2
                    end rotate
                next fi
            end if
            f2 = fl-fm-fd
            if abs(fn-2*fix(0.5*fn))<0.1 then
                begin rotate fa+fm+fd
                    amove fr*(1-f1) 0
                    aline fx1 fy1
                end rotate
                f2 = f2-fd
                f1 = -f1
            end if
            fx3 = fr*(1-f1)*cos(pi*f2/180)
            fy3 = fr*(1-f1)*sin(pi*f2/180)
            begin rotate fa+fl
                amove fx3 -fy3
                aline fr 0
            end rotate
        else
            begin rotate fa
                amove fr 0
                aline fx3 -fy3
            end rotate
            if fn>2.5 then
                for fi = f2 to fm step 2*fd
                    begin rotate fa-fi
                        amove fr*(1-f1) 0
                        aline fx1 -fy1
                        aline fx2 -fy2
                    end rotate
                next fi
            end if
            f2 = fl-fm-fd
            if abs(fn-2*fix(0.5*fn))<0.1 then
                begin rotate fa-fm-fd
                    amove fr*(1-f1) 0
                    aline fx1 -fy1
                end rotate
                f2 = f2-fd
                f1 = -f1
            end if
            fx3 = fr*(1-f1)*cos(pi*f2/180)
            fy3 = fr*(1-f1)*sin(pi*f2/180)
            begin rotate fa-fl
                amove fx3 fy3
                aline fr 0
            end rotate
        end if
    end origin
    amove ffx ffy
end sub

! Vector boson (zigzag) line - circle with the center x,y
sub ZigzagC x y
    flastl = "ZigzagC"
    @FeynC x y
    if fr<PhotonA+fe then
        circle fr fill FillC$
    else
        @Zigzag0
    end if
end sub

! Vector boson (zigzag) line from the current point via xx,yy to x,y
sub Zigzag2 xx yy x y
    flastl$ = "Zigzag2"
    @Feyn2 xx yy x y
    if fcirc>0 then
        @ZigzagC fx fy
    else
        if fr<PhotonA+fe then
            @Zigzag x y
        else
            @Zigzag0
        end if
    end if
end sub

! Photon line from the current point to x,y
sub Photon x y
    flastl$ = "Photon"
    @Feyn x y
    if fl>0 then
        fn = fix(fl/PhotonL+0.5+PhotonN)
        if fn<1 then
            fn = 1
        end if
        PhotonN = 0
        fd = fl/fn
        fm = fl-0.5*fd
        f1 = PhotonA
        begin origin
            begin rotate fa
                for fi = 0 to fm step fd
                    begin translate fi 0
                        amove 0       0
                        aline 0.05*fd fs1*f1
                        aline 0.1*fd  fs2*f1
                        aline 0.15*fd fs3*f1
                        aline 0.2*fd  fs4*f1
                        aline 0.25*fd fs5*f1
                        aline 0.3*fd  fs6*f1
                        aline 0.35*fd fs7*f1
                        aline 0.4*fd  fs8*f1
                        aline 0.45*fd fs9*f1
                        aline 0.5*fd  f1
                        aline 0.55*fd fs9*f1
                        aline 0.6*fd  fs8*f1
                        aline 0.65*fd fs7*f1
                        aline 0.7*fd  fs6*f1
                        aline 0.75*fd fs5*f1
                        aline 0.8*fd  fs4*f1
                        aline 0.85*fd fs3*f1
                        aline 0.9*fd  fs2*f1
                        aline 0.95*fd fs1*f1
                        aline fd      0
                    end translate
                    f1 = -f1
                next fi
            end rotate
        end origin
        amove ffx ffy
    end if
end sub

sub Photon0
    fn = fix(fr*fl*pi/180/PhotonL+0.5+PhotonN)
    if fn<1 then
        fn = 1
    end if
    PhotonN = 0
    fd = fl/fn
    f1 = fc*PhotonA/fr
    f2 = sin(pi*fd/360)
    f3 = cos(pi*fd/360)
    f4 = sqrt(f2^4+f1^2*f3^2*(1+2*f2^2)-f1^4*f2^2*f3^2)
    if f1>0 then
        f2 = (1+f1)*f2*f3*(1-(f1-f4)/(f2^2+f1^2*f3^2))
    else
        f2 = (1+f1)*f2*f3*(1-(f1+f4)/(f2^2+f1^2*f3^2))
    end if
    f2 = 180/pi*atn(f2/sqrt(1-f2^2))
    if abs(fn-2*fix(0.5*fn))>0.1 then
        if abs(fn-1)<0.1 then
            fd = fl
            f2 = 0.5*fl
        else
            for fi=1 to 10
                fd = (fl-2*f2)/(fn-1)
                f2 = sin(pi*fd/360)
                f3 = cos(pi*fd/360)
                f4 = sqrt(f2^4+f1^2*f3^2*(1+2*f2^2)-f1^4*f2^2*f3^2)
                if f1>0 then
                    f2 = (1+f1)*f2*f3*(1-(f1-f4)/(f2^2+f1^2*f3^2))
                else
                    f2 = (1+f1)*f2*f3*(1-(f1+f4)/(f2^2+f1^2*f3^2))
                end if
                f2 = 180/pi*atn(f2/sqrt(1-f2^2))
            next fi
        end if
    end if
    fm = f2+(2*fix(0.5*(fn+1)+0.1)-3)*fd
    amove fx fy
    begin origin
        begin rotate fa
            amove fr 0
            fx1 = fr*(1-f1*fs1)*cos(1*pi*f2/1800)
            fy1 = fr*(1-f1*fs1)*sin(1*pi*f2/1800)
            aline fx1 fc*fy1
            fx1 = fr*(1-f1*fs2)*cos(2*pi*f2/1800)
            fy1 = fr*(1-f1*fs2)*sin(2*pi*f2/1800)
            aline fx1 fc*fy1
            fx1 = fr*(1-f1*fs3)*cos(3*pi*f2/1800)
            fy1 = fr*(1-f1*fs3)*sin(3*pi*f2/1800)
            aline fx1 fc*fy1
            fx1 = fr*(1-f1*fs4)*cos(4*pi*f2/1800)
            fy1 = fr*(1-f1*fs4)*sin(4*pi*f2/1800)
            aline fx1 fc*fy1
            fx1 = fr*(1-f1*fs5)*cos(5*pi*f2/1800)
            fy1 = fr*(1-f1*fs5)*sin(5*pi*f2/1800)
            aline fx1 fc*fy1
            fx1 = fr*(1-f1*fs6)*cos(6*pi*f2/1800)
            fy1 = fr*(1-f1*fs6)*sin(6*pi*f2/1800)
            aline fx1 fc*fy1
            fx1 = fr*(1-f1*fs7)*cos(7*pi*f2/1800)
            fy1 = fr*(1-f1*fs7)*sin(7*pi*f2/1800)
            aline fx1 fc*fy1
            fx1 = fr*(1-f1*fs8)*cos(8*pi*f2/1800)
            fy1 = fr*(1-f1*fs8)*sin(8*pi*f2/1800)
            aline fx1 fc*fy1
            fx1 = fr*(1-f1*fs9)*cos(9*pi*f2/1800)
            fy1 = fr*(1-f1*fs9)*sin(9*pi*f2/1800)
            aline fx1 fc*fy1
            fx1 = fr*(1-f1)*cos(pi*f2/180)
            fy1 = fr*(1-f1)*sin(pi*f2/180)
            aline fx1 fc*fy1
        end rotate
        if fn>2.5 then
            for fi = f2 to fm step 2*fd
                begin rotate fa+fc*fi
                    amove fr*(1-f1) 0
                    fx1 = fr*(1-f1*fs9)*cos(1*pi*fd/3600)
                    fy1 = fr*(1-f1*fs9)*sin(1*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs8)*cos(2*pi*fd/3600)
                    fy1 = fr*(1-f1*fs8)*sin(2*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs7)*cos(3*pi*fd/3600)
                    fy1 = fr*(1-f1*fs7)*sin(3*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs6)*cos(4*pi*fd/3600)
                    fy1 = fr*(1-f1*fs6)*sin(4*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs5)*cos(5*pi*fd/3600)
                    fy1 = fr*(1-f1*fs5)*sin(5*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs4)*cos(6*pi*fd/3600)
                    fy1 = fr*(1-f1*fs4)*sin(6*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs3)*cos(7*pi*fd/3600)
                    fy1 = fr*(1-f1*fs3)*sin(7*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs2)*cos(8*pi*fd/3600)
                    fy1 = fr*(1-f1*fs2)*sin(8*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs1)*cos(9*pi*fd/3600)
                    fy1 = fr*(1-f1*fs1)*sin(9*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*cos(pi*fd/360)
                    fy1 = fr*sin(pi*fd/360)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs1)*cos(11*pi*fd/3600)
                    fy1 = fr*(1+f1*fs1)*sin(11*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs2)*cos(12*pi*fd/3600)
                    fy1 = fr*(1+f1*fs2)*sin(12*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs3)*cos(13*pi*fd/3600)
                    fy1 = fr*(1+f1*fs3)*sin(13*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs4)*cos(14*pi*fd/3600)
                    fy1 = fr*(1+f1*fs4)*sin(14*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs5)*cos(15*pi*fd/3600)
                    fy1 = fr*(1+f1*fs5)*sin(15*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs6)*cos(16*pi*fd/3600)
                    fy1 = fr*(1+f1*fs6)*sin(16*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs7)*cos(17*pi*fd/3600)
                    fy1 = fr*(1+f1*fs7)*sin(17*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs8)*cos(18*pi*fd/3600)
                    fy1 = fr*(1+f1*fs8)*sin(18*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs9)*cos(19*pi*fd/3600)
                    fy1 = fr*(1+f1*fs9)*sin(19*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1)*cos(pi*fd/180)
                    fy1 = fr*(1+f1)*sin(pi*fd/180)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs9)*cos(21*pi*fd/3600)
                    fy1 = fr*(1+f1*fs9)*sin(21*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs8)*cos(22*pi*fd/3600)
                    fy1 = fr*(1+f1*fs8)*sin(22*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs7)*cos(23*pi*fd/3600)
                    fy1 = fr*(1+f1*fs7)*sin(23*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs6)*cos(24*pi*fd/3600)
                    fy1 = fr*(1+f1*fs6)*sin(24*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs5)*cos(25*pi*fd/3600)
                    fy1 = fr*(1+f1*fs5)*sin(25*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs4)*cos(26*pi*fd/3600)
                    fy1 = fr*(1+f1*fs4)*sin(26*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs3)*cos(27*pi*fd/3600)
                    fy1 = fr*(1+f1*fs3)*sin(27*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs2)*cos(28*pi*fd/3600)
                    fy1 = fr*(1+f1*fs2)*sin(28*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1+f1*fs1)*cos(29*pi*fd/3600)
                    fy1 = fr*(1+f1*fs1)*sin(29*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*cos(pi*fd/120)
                    fy1 = fr*sin(pi*fd/120)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs1)*cos(31*pi*fd/3600)
                    fy1 = fr*(1-f1*fs1)*sin(31*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs2)*cos(32*pi*fd/3600)
                    fy1 = fr*(1-f1*fs2)*sin(32*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs3)*cos(33*pi*fd/3600)
                    fy1 = fr*(1-f1*fs3)*sin(33*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs4)*cos(34*pi*fd/3600)
                    fy1 = fr*(1-f1*fs4)*sin(34*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs5)*cos(35*pi*fd/3600)
                    fy1 = fr*(1-f1*fs5)*sin(35*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs6)*cos(36*pi*fd/3600)
                    fy1 = fr*(1-f1*fs6)*sin(36*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs7)*cos(37*pi*fd/3600)
                    fy1 = fr*(1-f1*fs7)*sin(37*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs8)*cos(38*pi*fd/3600)
                    fy1 = fr*(1-f1*fs8)*sin(38*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1*fs9)*cos(39*pi*fd/3600)
                    fy1 = fr*(1-f1*fs9)*sin(39*pi*fd/3600)
                    aline fx1 fc*fy1
                    fx1 = fr*(1-f1)*cos(pi*fd/90)
                    fy1 = fr*(1-f1)*sin(pi*fd/90)
                    aline fx1 fc*fy1
                end rotate
            next fi
        end if
        f2 = fl-fm-fd
        if abs(fn-2*fix(0.5*fn))<0.1 then
            begin rotate fa+fc*(fm+fd)
                amove fr*(1-f1) 0
                fx1 = fr*(1-f1*fs9)*cos(1*pi*fd/3600)
                fy1 = fr*(1-f1*fs9)*sin(1*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1-f1*fs8)*cos(2*pi*fd/3600)
                fy1 = fr*(1-f1*fs8)*sin(2*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1-f1*fs7)*cos(3*pi*fd/3600)
                fy1 = fr*(1-f1*fs7)*sin(3*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1-f1*fs6)*cos(4*pi*fd/3600)
                fy1 = fr*(1-f1*fs6)*sin(4*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1-f1*fs5)*cos(5*pi*fd/3600)
                fy1 = fr*(1-f1*fs5)*sin(5*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1-f1*fs4)*cos(6*pi*fd/3600)
                fy1 = fr*(1-f1*fs4)*sin(6*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1-f1*fs3)*cos(7*pi*fd/3600)
                fy1 = fr*(1-f1*fs3)*sin(7*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1-f1*fs2)*cos(8*pi*fd/3600)
                fy1 = fr*(1-f1*fs2)*sin(8*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1-f1*fs1)*cos(9*pi*fd/3600)
                fy1 = fr*(1-f1*fs1)*sin(9*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*cos(pi*fd/360)
                fy1 = fr*sin(pi*fd/360)
                aline fx1 fc*fy1
                fx1 = fr*(1+f1*fs1)*cos(11*pi*fd/3600)
                fy1 = fr*(1+f1*fs1)*sin(11*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1+f1*fs2)*cos(12*pi*fd/3600)
                fy1 = fr*(1+f1*fs2)*sin(12*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1+f1*fs3)*cos(13*pi*fd/3600)
                fy1 = fr*(1+f1*fs3)*sin(13*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1+f1*fs4)*cos(14*pi*fd/3600)
                fy1 = fr*(1+f1*fs4)*sin(14*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1+f1*fs5)*cos(15*pi*fd/3600)
                fy1 = fr*(1+f1*fs5)*sin(15*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1+f1*fs6)*cos(16*pi*fd/3600)
                fy1 = fr*(1+f1*fs6)*sin(16*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1+f1*fs7)*cos(17*pi*fd/3600)
                fy1 = fr*(1+f1*fs7)*sin(17*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1+f1*fs8)*cos(18*pi*fd/3600)
                fy1 = fr*(1+f1*fs8)*sin(18*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1+f1*fs9)*cos(19*pi*fd/3600)
                fy1 = fr*(1+f1*fs9)*sin(19*pi*fd/3600)
                aline fx1 fc*fy1
                fx1 = fr*(1+f1)*cos(pi*fd/180)
                fy1 = fr*(1+f1)*sin(pi*fd/180)
                aline fx1 fc*fy1
            end rotate
            f2 = f2-fd
            f1 = -f1
        end if
        begin rotate fa+fc*fl
            fx1 = fr*(1-f1)*cos(pi*f2/180)
            fy1 = fr*(1-f1)*sin(pi*f2/180)
            amove fx1 -fc*fy1
            fx1 = fr*(1-f1*fs9)*cos(9*pi*f2/1800)
            fy1 = fr*(1-f1*fs9)*sin(9*pi*f2/1800)
            aline fx1 -fc*fy1
            fx1 = fr*(1-f1*fs8)*cos(8*pi*f2/1800)
            fy1 = fr*(1-f1*fs8)*sin(8*pi*f2/1800)
            aline fx1 -fc*fy1
            fx1 = fr*(1-f1*fs7)*cos(7*pi*f2/1800)
            fy1 = fr*(1-f1*fs7)*sin(7*pi*f2/1800)
            aline fx1 -fc*fy1
            fx1 = fr*(1-f1*fs6)*cos(6*pi*f2/1800)
            fy1 = fr*(1-f1*fs6)*sin(6*pi*f2/1800)
            aline fx1 -fc*fy1
            fx1 = fr*(1-f1*fs5)*cos(5*pi*f2/1800)
            fy1 = fr*(1-f1*fs5)*sin(5*pi*f2/1800)
            aline fx1 -fc*fy1
            fx1 = fr*(1-f1*fs4)*cos(4*pi*f2/1800)
            fy1 = fr*(1-f1*fs4)*sin(4*pi*f2/1800)
            aline fx1 -fc*fy1
            fx1 = fr*(1-f1*fs3)*cos(3*pi*f2/1800)
            fy1 = fr*(1-f1*fs3)*sin(3*pi*f2/1800)
            aline fx1 -fc*fy1
            fx1 = fr*(1-f1*fs2)*cos(2*pi*f2/1800)
            fy1 = fr*(1-f1*fs2)*sin(2*pi*f2/1800)
            aline fx1 -fc*fy1
            fx1 = fr*(1-f1*fs1)*cos(1*pi*f2/1800)
            fy1 = fr*(1-f1*fs1)*sin(1*pi*f2/1800)
            aline fx1 -fc*fy1
            aline fr 0
        end rotate
    end origin
    amove ffx ffy
end sub

! Photon line  - circle with the center x,y
sub PhotonC x y
    flastl$ = "PhotonC"
    @FeynC x y
    if fr<PhotonA+fe then
        circle fr fill FillC$
    else
        @Photon0
    end if
end sub

! Photon line from the current point via xx,yy to x,y
sub Photon2 xx yy x y
    flastl$ = "Photon2"
    @Feyn2 xx yy x y
    if fcirc>0 then
        @PhotonC fx fy
    else
        if fr<PhotonA+fe then
            @Photon x y
        else
            @Photon0
        end if
    end if
end sub

DefGluonW = 0.75
GluonW = DefGluonW  ! Winding coefficient, should be >1/pi
GluonS = 1
!  1 - the ends are "symmetric"
! -1 - the ends are "different"

! Gluon line from the current point to x,y
sub Gluon x y
    flastl$ = "Gluon"
    @Feyn x y
    if fl>0 then
        if GluonS>0 then
            fn = fix(0.5*fl/PhotonL-GluonW)
            if fn<1 then
                fn = 0
            end if
            fd = fl/(2*fn+1+2*GluonW)
        else
            fn = fix(0.5*fl/PhotonL+0.5)
            if fn<1 then
                fn = 1
            end if
            fd = fl/(2*fn)
        end if
        fm = fd*(2*fn-1)
        begin origin
            begin rotate fa
                for fi = 0 to fm step 2*fd
                    begin translate fi 0
                        amove 0 0
                        aline (0.05+GluonW*(1-fs9))*fd  fs1*PhotonA
                        aline (0.1+GluonW*(1-fs8))*fd   fs2*PhotonA
                        aline (0.15+GluonW*(1-fs7))*fd  fs3*PhotonA
                        aline (0.2+GluonW*(1-fs6))*fd   fs4*PhotonA
                        aline (0.25+GluonW*(1-fs5))*fd  fs5*PhotonA
                        aline (0.3+GluonW*(1-fs4))*fd   fs6*PhotonA
                        aline (0.35+GluonW*(1-fs3))*fd  fs7*PhotonA
                        aline (0.4+GluonW*(1-fs2))*fd   fs8*PhotonA
                        aline (0.45+GluonW*(1-fs1))*fd  fs9*PhotonA
                        aline (0.5+GluonW)*fd           PhotonA
                        aline (0.55+GluonW*(1+fs1))*fd  fs9*PhotonA
                        aline (0.6+GluonW*(1+fs2))*fd   fs8*PhotonA
                        aline (0.65+GluonW*(1+fs3))*fd  fs7*PhotonA
                        aline (0.7+GluonW*(1+fs4))*fd   fs6*PhotonA
                        aline (0.75+GluonW*(1+fs5))*fd  fs5*PhotonA
                        aline (0.8+GluonW*(1+fs6))*fd   fs4*PhotonA
                        aline (0.85+GluonW*(1+fs7))*fd  fs3*PhotonA
                        aline (0.9+GluonW*(1+fs8))*fd   fs2*PhotonA
                        aline (0.95+GluonW*(1+fs9))*fd  fs1*PhotonA
                        aline (1+2*GluonW)*fd           0
                        aline (1.05+GluonW*(1+fs9))*fd -fs1*PhotonA
                        aline (1.1+GluonW*(1+fs8))*fd  -fs2*PhotonA
                        aline (1.15+GluonW*(1+fs7))*fd -fs3*PhotonA
                        aline (1.2+GluonW*(1+fs6))*fd  -fs4*PhotonA
                        aline (1.25+GluonW*(1+fs5))*fd -fs5*PhotonA
                        aline (1.3+GluonW*(1+fs4))*fd  -fs6*PhotonA
                        aline (1.35+GluonW*(1+fs3))*fd -fs7*PhotonA
                        aline (1.4+GluonW*(1+fs2))*fd  -fs8*PhotonA
                        aline (1.45+GluonW*(1+fs1))*fd -fs9*PhotonA
                        aline (1.5+GluonW)*fd          -PhotonA
                        aline (1.55+GluonW*(1-fs1))*fd -fs9*PhotonA
                        aline (1.6+GluonW*(1-fs2))*fd  -fs8*PhotonA
                        aline (1.65+GluonW*(1-fs3))*fd -fs7*PhotonA
                        aline (1.7+GluonW*(1-fs4))*fd  -fs6*PhotonA
                        aline (1.75+GluonW*(1-fs5))*fd -fs5*PhotonA
                        aline (1.8+GluonW*(1-fs6))*fd  -fs4*PhotonA
                        aline (1.85+GluonW*(1-fs7))*fd -fs3*PhotonA
                        aline (1.9+GluonW*(1-fs8))*fd  -fs2*PhotonA
                        aline (1.95+GluonW*(1-fs9))*fd -fs1*PhotonA
                        aline 2*fd                      0
                    end translate
                next fi
                if GluonS>0 then
                    begin translate 2*fn*fd 0
                        amove 0 0
                        aline (0.05+GluonW*(1-fs9))*fd  fs1*PhotonA
                        aline (0.1+GluonW*(1-fs8))*fd   fs2*PhotonA
                        aline (0.15+GluonW*(1-fs7))*fd  fs3*PhotonA
                        aline (0.2+GluonW*(1-fs6))*fd   fs4*PhotonA
                        aline (0.25+GluonW*(1-fs5))*fd  fs5*PhotonA
                        aline (0.3+GluonW*(1-fs4))*fd   fs6*PhotonA
                        aline (0.35+GluonW*(1-fs3))*fd  fs7*PhotonA
                        aline (0.4+GluonW*(1-fs2))*fd   fs8*PhotonA
                        aline (0.45+GluonW*(1-fs1))*fd  fs9*PhotonA
                        aline (0.5+GluonW)*fd           PhotonA
                        aline (0.55+GluonW*(1+fs1))*fd  fs9*PhotonA
                        aline (0.6+GluonW*(1+fs2))*fd   fs8*PhotonA
                        aline (0.65+GluonW*(1+fs3))*fd  fs7*PhotonA
                        aline (0.7+GluonW*(1+fs4))*fd   fs6*PhotonA
                        aline (0.75+GluonW*(1+fs5))*fd  fs5*PhotonA
                        aline (0.8+GluonW*(1+fs6))*fd   fs4*PhotonA
                        aline (0.85+GluonW*(1+fs7))*fd  fs3*PhotonA
                        aline (0.9+GluonW*(1+fs8))*fd   fs2*PhotonA
                        aline (0.95+GluonW*(1+fs9))*fd  fs1*PhotonA
                        aline (1+2*GluonW)*fd           0
                    end translate
                end if
            end rotate
        end origin
        amove ffx ffy
    end if
end sub

sub Gluon0
    if GluonS>0 then
        fn = fix(fr*fl*pi/360/PhotonL-GluonW)
        if fn<1 then
            fn = 0
        end if
        fd = fl/(2*fn+1+2*GluonW)
    else
        fn = fix(fr*fl*pi/360/PhotonL+0.5)
        if fn<1 then
            fn = 1
        end if
        fd = fl/(2*fn)
    end if
    fm = fd*(2*fn-1)
    fg = -fc*PhotonA
    amove fx fy
    begin origin
        for fi = 0 to fm step 2*fd
            begin rotate fa+fc*fi
                amove fr 0
                f1 = fr+fg*fs1
                f2 = (0.05+GluonW*(1-fs9))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs2
                f2 = (0.1+GluonW*(1-fs8))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs3
                f2 = (0.15+GluonW*(1-fs7))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs4
                f2 = (0.2+GluonW*(1-fs6))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs5
                f2 = (0.25+GluonW*(1-fs5))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs6
                f2 = (0.3+GluonW*(1-fs4))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs7
                f2 = (0.35+GluonW*(1-fs3))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs8
                f2 = (0.4+GluonW*(1-fs2))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs9
                f2 = (0.45+GluonW*(1-fs1))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg
                f2 = (0.5+GluonW)*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs9
                f2 = (0.55+GluonW*(1+fs1))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs8
                f2 = (0.6+GluonW*(1+fs2))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs7
                f2 = (0.65+GluonW*(1+fs3))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs6
                f2 = (0.7+GluonW*(1+fs4))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs5
                f2 = (0.75+GluonW*(1+fs5))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs4
                f2 = (0.8+GluonW*(1+fs6))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs3
                f2 = (0.85+GluonW*(1+fs7))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs2
                f2 = (0.9+GluonW*(1+fs8))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs1
                f2 = (0.95+GluonW*(1+fs9))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr
                f2 = (1+2*GluonW)*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs1
                f2 = (1.05+GluonW*(1+fs9))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs2
                f2 = (1.1+GluonW*(1+fs8))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs3
                f2 = (1.15+GluonW*(1+fs7))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs4
                f2 = (1.2+GluonW*(1+fs6))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs5
                f2 = (1.25+GluonW*(1+fs5))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs6
                f2 = (1.3+GluonW*(1+fs4))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs7
                f2 = (1.35+GluonW*(1+fs3))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs8
                f2 = (1.4+GluonW*(1+fs2))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs9
                f2 = (1.45+GluonW*(1+fs1))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg
                f2 = (1.5+GluonW)*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs9
                f2 = (1.55+GluonW*(1-fs1))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs8
                f2 = (1.6+GluonW*(1-fs2))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs7
                f2 = (1.65+GluonW*(1-fs3))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs6
                f2 = (1.7+GluonW*(1-fs4))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs5
                f2 = (1.75+GluonW*(1-fs5))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs4
                f2 = (1.8+GluonW*(1-fs6))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs3
                f2 = (1.85+GluonW*(1-fs7))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs2
                f2 = (1.9+GluonW*(1-fs8))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr-fg*fs1
                f2 = (1.95+GluonW*(1-fs9))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr
                f2 = 2*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
            end rotate
        next fi
        if GluonS>0 then
            begin rotate fa+2*fc*fn*fd
                amove fr 0
                f1 = fr+fg*fs1
                f2 = (0.05+GluonW*(1-fs9))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs2
                f2 = (0.1+GluonW*(1-fs8))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs3
                f2 = (0.15+GluonW*(1-fs7))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs4
                f2 = (0.2+GluonW*(1-fs6))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs5
                f2 = (0.25+GluonW*(1-fs5))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs6
                f2 = (0.3+GluonW*(1-fs4))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs7
                f2 = (0.35+GluonW*(1-fs3))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs8
                f2 = (0.4+GluonW*(1-fs2))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs9
                f2 = (0.45+GluonW*(1-fs1))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg
                f2 = (0.5+GluonW)*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs9
                f2 = (0.55+GluonW*(1+fs1))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs8
                f2 = (0.6+GluonW*(1+fs2))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs7
                f2 = (0.65+GluonW*(1+fs3))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs6
                f2 = (0.7+GluonW*(1+fs4))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs5
                f2 = (0.75+GluonW*(1+fs5))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs4
                f2 = (0.8+GluonW*(1+fs6))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs3
                f2 = (0.85+GluonW*(1+fs7))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs2
                f2 = (0.9+GluonW*(1+fs8))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr+fg*fs1
                f2 = (0.95+GluonW*(1+fs9))*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
                f1 = fr
                f2 = (1+2*GluonW)*fd/180*pi
                aline f1*cos(f2) fc*f1*sin(f2)
            end rotate
        end if
    end origin
    amove ffx ffy
end sub

! Gluon line  - circle with the center x,y
sub GluonC x y
    flastl$ = "GluonC"
    @FeynC x y
    if fr<PhotonA+fe then
        circle fr fill FillC$
    else
        @Gluon0
    end if
end sub

! Gluon line from the current point via xx,yy to x,y
sub Gluon2 xx yy x y
    flastl$ = "Gluon2"
    @Feyn2 xx yy x y
    if fcirc>0 then
        @GluonC fx fy
    else
        if fr<PhotonA+fe then
            @Gluon x y
        else
            @Gluon0
        end if
    end if
end sub

DefArrowL = 0.2
DefArrowA = 0.075
ArrowL = DefArrowL ! length
ArrowA = DefArrowA ! amplitude
ArrowD = 0         ! displacement

! Arrow on the last line, fraction f from the beginning
sub Arrow f
    if fl>0 then
        gsave
        amove fx fy
        begin origin
            if fr>0 then
                f1 = fa+fc*(f*fl+90)
                fx1 = 0
                fy1 = ArrowD-fc*fr
            else
                f1 = fa
                fx1 = f*fl
                fy1 = ArrowD
            end if
            begin rotate f1
                amove fx1 fy1
                begin origin
                    aline -ArrowL ArrowA
                    amove 0 0
                    aline -ArrowL -ArrowA
                end origin
            end rotate
        end origin
        grestore
    end if
end sub

DefShadowL = 0.1
DefShadowA = 0.05
ShadowL = DefShadowL  ! length
ShadowA = DefShadowA  ! amplitude
ShadowC$ = "white"

! Redraw the last line
sub Shadow0
    if flastl$="Fermion" then
        amove fx fy
        @Fermion ffx ffy
    end if
    if flastl$="Fermion2" then
        amove fsx fsy
        @Fermion2 fxx fyy ffx ffy
    end if
    if flastl$="FermionC" then
        amove fsx fsy
        @FermionC fx fy
    end if
    if flastl$="Double" then
        amove fx fy
        @Double ffx ffy
    end if
    if flastl$="Double2" then
        amove fsx fsy
        @Double2 fxx fyy ffx ffy
    end if
    if flastl$="DoubleC" then
        amove fsx fsy
        @DoubleC fx fy
    end if
    if flastl$="Dash" then
        amove fx fy
        @Dash ffx ffy
    end if
    if flastl$="Dash2" then
        amove fsx fsy
        @Dash2 fxx fyy ffx ffy
    end if
    if flastl$="DashC" then
        amove fsx fsy
        @DashC fx fy
    end if
    if flastl$="Dots" then
        amove fx fy
        @Dots ffx ffy
    end if
    if flastl$="Dots2" then
        amove fsx fsy
        @Dots2 fxx fyy ffx ffy
    end if
    if flastl$="DotsC" then
        amove fsx fsy
        @DotsC fx fy
    end if
    if flastl$="Zigzag" then
        amove fx fy
        @Zigzag ffx ffy
    end if
    if flastl$="Zigzag2" then
        amove fsx fsy
        @Zigzag2 fxx fyy ffx ffy
    end if
    if flastl$="ZigzagC" then
        amove fsx fsy
        @ZigzagC fx fy
    end if
    if flastl$="Photon" then
        amove fx fy
        @Photon ffx ffy
    end if
    if flastl$="Photon2" then
        amove fsx fsy
        @Photon2 fxx fyy ffx ffy
    end if
    if flastl$="PhotonC" then
        amove fsx fsy
        @PhotonC fx fy
    end if
    if flastl$="Gluon" then
        amove fx fy
        @Gluon ffx ffy
    end if
    if flastl$="Gluon2" then
        amove fsx fsy
        @Gluon2 fxx fyy ffx ffy
    end if
    if flastl$="GluonC" then
        amove fsx fsy
        @GluonC fx fy
    end if
end sub

! Shadows lines below the last line, fraction f from the beginning
sub Shadow f
    if fl>0 then
        gsave
        amove fx fy
        begin origin
            if fr>0 then
                f1 = fa+fc*(f*fl+90)
                fx1 = 0
                fy1 = -fc*fr
            else
                f1 = fa
                fx1 = f*fl
                fy1 = 0
            end if
            begin rotate f1
                amove fx1 fy1
                begin origin
                    amove -ShadowL -ShadowA
                    box 2*ShadowL 2*ShadowA fill ShadowC$ nobox
                end origin
            end rotate
        end origin
        grestore
    end if
    @Shadow0
end sub

DefMomL = 0.35
DefMomD = 0.25
MomL = DefMomL ! half-length
MomD = DefMomD ! displacement

! Arrow for indication of momentum near the last line
sub Mom f
    if fl>0 then
        gsave
        amove fx fy
        begin origin
            if fr>0 then
                f1 = fa+fc*(f*fl+90)
                fx1 = 0
                fy1 = MomD-fc*fr
            else
                f1 = fa
                fx1 = f*fl
                fy1 = MomD
            end if
            begin rotate f1
                amove fx1 fy1
                begin origin
                    amove MomL 0
                    aline -MomL 0
                    amove MomL 0
                    aline MomL-ArrowL ArrowA
                    amove MomL 0
                    aline MomL-ArrowL -ArrowA
                end origin
            end rotate
        end origin
        grestore
    end if
end sub

! Double arrow near the last line
sub DMom f
    if fl>0 then
        gsave
        amove fx fy
        begin origin
            if fr>0 then
                f1 = fa+fc*(f*fl+90)
                fx1 = 0
                fy1 = MomD-fc*fr
            else
                f1 = fa
                fx1 = f*fl
                fy1 = MomD
            end if
            begin rotate f1
                amove fx1 fy1
                begin origin
                    amove MomL-ArrowL*DoubleA/ArrowA DoubleA
                    aline -MomL DoubleA
                    amove MomL-ArrowL*DoubleA/ArrowA -DoubleA
                    aline -MomL -DoubleA
                    amove MomL-ArrowL ArrowA
                    aline MomL 0
                    aline MomL-ArrowL -ArrowA
                end origin
            end rotate
        end origin
        grestore
    end if
end sub

! Arc-shaped arrow for indication of momentum near the last line
sub Mom2 f
    if fr<0 then
        @Mom f
    else
        f2 = fr-fc*MomD ! radius
        if f2<ArrowA+fe then
            @Mom f
        else
            f0 = 360/pi*MomL/f2      ! angular length
            f1 = fa+fc*(f*fl+0.5*f0) ! slope center -> end of the arrow
            gsave
            amove fx fy
            begin origin
                begin rotate f1
                    if fc>0 then
                        arc f2 -f0 0
                        amove f2-ArrowA -ArrowL
                        aline f2 0
                        aline f2+ArrowA -ArrowL
                    else
                        arc f2 0 f0
                        amove f2-ArrowA ArrowL
                        aline f2 0
                        aline f2+ArrowA ArrowL
                    end if
                end rotate
            end origin
            grestore
        end if
    end if
end sub

! Arc-shaped double arrow near the last line
sub DMom2 f
    if fr<0 then
        @DMom f
    else
        f2 = fr-fc*MomD ! radius
        if f2<ArrowA+fe then
            @DMom f
        else
            f0 = 360/pi*MomL/f2      ! angular length
            f1 = fa+fc*(f*fl+0.5*f0) ! slope center -> end of the arrow
            f3 = sqr(ArrowA*(f2-DoubleA))-sqr(ArrowL)*DoubleA*(2*f2-DoubleA)
            if f3<0 then
                @DMom f
            else
                f4 = sqr(ArrowA*(f2+DoubleA))+sqr(ArrowL)*DoubleA*(2*f2+DoubleA)
                f3 = 180/pi*asin(ArrowL*(f2*ArrowA-sqrt(f3))/(sqr(ArrowL)+sqr(ArrowA))/(f2-DoubleA))
                f4 = 180/pi*asin(ArrowL*(sqrt(f4)-f2*ArrowA)/(sqr(ArrowL)+sqr(ArrowA))/(f2+DoubleA))
                gsave
                amove fx fy
                begin origin
                    begin rotate f1
                        if fc>0 then
                            arc f2-DoubleA -f0 -f3
                            arc f2+DoubleA -f0 -f4
                            amove f2-ArrowA -ArrowL
                            aline f2 0
                            aline f2+ArrowA -ArrowL
                        else
                            arc f2-DoubleA f3 f0
                            arc f2+DoubleA f4 f0
                            amove f2-ArrowA ArrowL
                            aline f2 0
                            aline f2+ArrowA ArrowL
                        end if
                    end rotate
                end origin
                grestore
            end if
        end if
    end if
end sub

! Shadows lines below the last line, fraction f from the beginning
sub Shadow2 f
    if fr<ShadowA+fe then
        @Shadow f
    else
        f1 = fa+fc*f*fl
        f2 = ShadowL/fr
        fs = sin(f2)
        fc = cos(f2)
        f2=180/pi*f2
        gsave
        amove fx fy
        begin origin
            begin rotate f1
                begin path fill ShadowC$
                    narc fr+ShadowA f2 -f2
                    arc fr-ShadowA -f2 f2
                end path
            end rotate
        end origin
        grestore
    end if
    @Shadow0
end sub


==> anc/gluon.gle <==
size 7.2 1.2
include feyn.gle

begin translate 0.1 1.1
    amove 0 0
    @Gluon 2 0
end translate

begin translate 2.6 1.1
    amove 0 0
    PhotonA = -DefPhotonA
    @Gluon 2 0
end translate

begin translate 5.1 1.1
    amove 0 0
    PhotonA = 1.5*DefPhotonA
    @Gluon 2 0
    PhotonA = DefPhotonA
end translate

begin translate 0.1 0.6
    amove 0 0
    PhotonL = 0.75*DefPhotonL
    @Gluon 2 0
    PhotonL = DefPhotonL
end translate

begin translate 2.6 0.6
    amove 0 0
    GluonW = 0.75*DefGluonW
    @Gluon 2 0
end translate

begin translate 5.1 0.6
    amove 0 0
    GluonW = 1.25*DefGluonW
    @Gluon 2 0
end translate

begin translate 0.1 0.1
    amove 0 0
    GluonW = -DefGluonW
    @Gluon 2 0
    GluonW = DefGluonW
end translate

begin translate 2.6 0.1
    amove 0 0
    GluonS = -1
    @Gluon 2 0
end translate

begin translate 5.1 0.1
    amove 0 0
    GluonW = -DefGluonW
    PhotonA = -DefPhotonA
    @Gluon 2 0
end translate


==> anc/gluon2.gle <==
size 5.2 0.95
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    @Gluon2 1 0.75 2 0
end translate

begin translate 3.1 0.1
    amove 0 0
    PhotonA = -DefPhotonA
    @Gluon2 1 0.75 2 0
    PhotonA = DefPhotonA
end translate


==> anc/gluonc.gle <==
size 5.2 2.2
include feyn.gle

begin translate 1.1 1.1
    amove 0 -1
    GluonS = -1
    @GluonC 0 0
end translate

begin translate 4.1 1.1
    amove 0 -1
    PhotonA = -DefPhotonA
    @GluonC 0 0
    PhotonA = DefPhotonA
    GluonS = 1
end translate


==> anc/mom.gle <==
size 8.2 0.7
include feyn.gle

begin translate 0.1 0.35
    amove 0 0
    @Fermion 2 0
    @Mom 1/2
end translate

begin translate 3.1 0.35
    amove 0 0
    @Fermion 2 0
    MomD = -DefMomD
    @Mom 1/2
    MomD = DefMomD
end translate

begin translate 6.1 0.35
    amove 0 0
    @Fermion 2 0
    MomL = 3/2*DefMomL
    @Mom 1/2
    MomL = DefMomL
end translate


==> anc/mom0.gle <==
size 2.2 0.45
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    @Fermion 2 0
    @Mom 1/2
    @Feyn 0 0
    @Arrow 1/2
end translate


==> anc/mom2.gle <==
size 5.2 1.275
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    @fermion2 1 0.75 2 0
    @Mom2 1/4
    MomD = -DefMomD
    @Mom2 3/4
    MomD = DefMomD
end translate

begin translate 3.1 0.1
    amove 0 0
    @fermion2 1 0.75 2 0
    @DMom2 1/4
    MomD = -DefMomD
    @DMom2 3/4
    MomD = DefMomD
end translate


==> anc/photon.gle <==
size 5.2 0.7
include feyn.gle

begin translate 0.1 0.6
    amove 0 0
    @Photon 2 0
end translate

begin translate 0.1 0.1
    amove 0 0
    PhotonA = -DefPhotonA
    @Photon 2 0
    PhotonA = DefPhotonA
end translate

begin translate 3.1 0.6
    amove 0 0
    PhotonL = 1.5*DefPhotonL
    @Photon 2 0
    PhotonL = DefPhotonL
end translate

begin translate 3.1 0.1
    amove 0 0
    PhotonA = 1.5*DefPhotonA
    @Photon 2 0
    PhotonA = DefPhotonA
end translate


==> anc/photon0.gle <==
size 5.2 0.2
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    @Photon 2 0
end translate

begin translate 3.1 0.1
    amove 0 0
    PhotonN = -1
    @Photon 2 0
end translate


==> anc/photon2.gle <==
size 8.2 0.95
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    @Photon2 1 0.75 2 0
end translate

begin translate 3.1 0.1
    amove 0 0
    PhotonA = -DefPhotonA
    @Photon2 1 0.75 2 0
    PhotonA = DefPhotonA
end translate

begin translate 6.1 0.1
    amove 0 0
    PhotonN = -1
    @Photon2 1 0.75 2 0
end translate


==> anc/photonc.gle <==
size 5.2 2.2
include feyn.gle

begin translate 1.1 1.1
    amove 0 -1
    @PhotonC 0 0
end translate

begin translate 4.1 1.1
    amove 0 -1
    PhotonN = -1
    @PhotonC 0 0
end translate


==> anc/shadow.gle <==
size 7.2 1.2
include feyn.gle

begin translate 0.6 0.6
    amove 0 -0.5
    @Fermion 0 0.5
    amove -0.5 0
    @Fermion 0.5 0
    @Shadow 0.5
end translate

begin translate 2.6 0.6
    amove 0 -0.5
    @Fermion 0 0.5
    amove -0.5 0
    @Fermion 0.5 0
    ShadowC$ = "gray10"
    @Shadow 0.5
end translate

begin translate 4.6 0.6
    amove 0 -0.5
    @Fermion 0 0.5
    amove -0.5 0
    @Fermion 0.5 0
    ShadowL = 1.5*DefShadowL
    @Shadow 0.5
    ShadowL = DefShadowL
end translate

begin translate 6.6 0.6
    amove 0 -0.5
    @Fermion 0 0.5
    amove -0.5 0
    @Fermion 0.5 0
    ShadowA = 1.5*DefShadowA
    @Shadow 0.5
    ShadowA = DefShadowA
end translate


==> anc/shadow2.gle <==
size 2.2 1.2
include feyn.gle

begin translate 0.1 0.1
    amove 1 0
    @Fermion 1 1
    amove 0 0
    @Fermion2 1 0.75 2 0
    ShadowC$ = "gray10"
    ShadowL = 3*DefShadowL
    ShadowA = 2*DefShadowA
    @Shadow2 1/2
    ShadowC$ = "white"
    ShadowL = DefShadowL
    ShadowA = DefShadowA
end translate


==> anc/vert.gle <==
size 4.2 0.2
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    @Vert
end translate

begin translate 1.1 0.1
    amove 0 0
    DotR = 2*DefDotR
    @SetColor "gray30"
    @Vert
    DotR = DefDotR
    @SetColor "black"
end translate

begin translate 2.1 0.1
    amove 0 0
    @Vert
    @Fermion 2 0
    @Vert
end translate


==> anc/zigzag.gle <==
size 5.2 0.7
include feyn.gle

begin translate 0.1 0.6
    amove 0 0
    @Zigzag 2 0
end translate

begin translate 0.1 0.1
    amove 0 0
    PhotonA = -DefPhotonA
    @Zigzag 2 0
    PhotonA = DefPhotonA
end translate

begin translate 3.1 0.6
    amove 0 0
    PhotonL = 1.5*DefPhotonL
    @Zigzag 2 0
    PhotonL = DefPhotonL
end translate

begin translate 3.1 0.1
    amove 0 0
    PhotonA = 1.5*DefPhotonA
    @Zigzag 2 0
    PhotonA = DefPhotonA
end translate


==> anc/zigzag0.gle <==
size 5.2 0.2
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    @Zigzag 2 0
end translate

begin translate 3.1 0.1
    amove 0 0
    PhotonN = -1
    @Zigzag 2 0
end translate


==> anc/zigzag2.gle <==
size 8.2 0.95
include feyn.gle

begin translate 0.1 0.1
    amove 0 0
    @Zigzag2 1 0.75 2 0
end translate

begin translate 3.1 0.1
    amove 0 0
    PhotonA = -DefPhotonA
    @Zigzag2 1 0.75 2 0
    PhotonA = DefPhotonA
end translate

begin translate 6.1 0.1
    amove 0 0
    PhotonN = -1
    @Zigzag2 1 0.75 2 0
end translate


==> anc/zigzagc.gle <==
size 5.2 2.2
include feyn.gle

begin translate 1.1 1.1
    amove 0 -1
    @ZigzagC 0 0
end translate

begin translate 4.1 1.1
    amove 0 -1
    PhotonN = -1
    @ZigzagC 0 0
end translate

